Superconducting and Pseudogap effects on the interplane conductivity and Raman scattering cross section in the two dimensional Hubbard Model

Cluster dynamical mean field methods are used to calculate the superconductivity-induced changes in the interplane conductivity and Raman scattering cross section of the two dimensional Hubbard model. When superconductivity emerges from the pseudogap, the superconducting response is found to be diminished in amplitude, broadened and, in the case of the interplane conductivity, shifted to higher frequency. The results are in agreement with data on high temperature copper-oxide superconductors indicating that the Hubbard model contains the essential low energy physics of the pseudogap and its interplay with superconductivity in the cuprates.

==> strip.py <==
stripped=open("refs_shortened.bib",'w')
for line in open("refs.bib"):
  if "url" in line or "URL" in line or "Url" in line:
      continue
  else:
    line=line.replace("Physical Review Letters","Phys. Rev. Lett.")
    line=line.replace("Zeitschrift fur Physik B Condensed Matter","Z. Phys. B")
    line=line.replace("Zeitschrift fur Physik B-Condensed Matter","Z. Phys. B")
    line=line.replace("Journal of Applied Physics","J. Appl. Phys.")
    line=line.replace("Journal of Physics: Condensed Matter","J. Phys. Condens. Matter")
    line=line.replace("Journal of Physics A: Mathematical and General","J. Phys. A")
    line=line.replace("Journal of the Physical Society of Japan","J. Phys. Soc. Jpn.")
    line=line.replace("New Journal of Physics","New J. Phys.")
    line=line.replace("Journal of Magnetism and Magnetic Materials","J. Magn. Magn. Mater.")
    line=line.replace("Physical Review B (Condensed Matter and Materials Physics)", "Phys. Rev. B")
    line=line.replace("Reviews of Modern Physics", "Rev. Mod. Phys.")
    line=line.replace("Proceedings of the Royal Society of London. Series A, Mathematical and Physical Sciences", "Proc. R. Soc. London, Ser. A")
    line=line.replace("The Journal of Chemical Physics ", "J. Chem. Phys.")
    line=line.replace("Physical Review E (Statistical, Nonlinear, and Soft Matter Physics)", "Phys. Rev. E")
    line=line.replace("EPL (Europhysics Letters)", "Europhys. Lett.")
    line=line.replace("EPL", "Europhys. Lett.")
    line=line.replace("Physica B: Condensed Matter", "Physica B")
    line=line.replace("Progress of Theoretical Physics", "Prog. Theor. Phys.")
    line=line.replace("JOURNAL OF THE PHYSICAL SOCIETY OF JAPAN", "JPSJ")
    stripped.write(line)

